A Regenerable Filter for Liquid Argon Purification

A filter system for removing electronegative impurities from liquid argon is described. The active components of the filter are adsorbing molecular sieve and activated-copper-coated alumina granules. The system is capable of purifying liquid argon to an oxygen-equivalent impurity concentration of better than 30 parts per trillion, corresponding to an electron drift lifetime of at least 10 ms. Reduction reactions that occur at about 250 degrees Celsius allow the filter material to be regenerated in-situ through a simple procedure. In the following work we describe the filter design, performance, and regeneration process.

==> make.sh <==
bibtex Paper_color.aux
latex Paper_color.tex
dvips Paper_color.dvi
bibtex Paper_color.aux
latex Paper_color.tex
dvips Paper_color.dvi
bibtex Paper_color.aux
ps2pdf Paper_color.ps
acroread Paper_color.pdf &
